Results on sub-GeV Dark Matter from a 10 eV Threshold CRESST-III Silicon Detector

We present limits on the spin-independent interaction cross section of dark matter particles with silicon nuclei, derived from data taken with a cryogenic calorimeter with 0.35 g target mass operated in the CRESST-III experiment. A baseline nuclear recoil energy resolution of $(1.36\pm 0.05)$ eV$_{\text{nr}}$, currently the lowest reported for macroscopic particle detectors, and a corresponding energy threshold of $(10.0\pm 0.2)$ eV$_{\text{nr}}$ have been achieved, improving the sensitivity to light dark matter particles with masses below 160 MeV/c$^2$ by a factor of up to 20 compared to previous results. We characterize the observed low energy excess, and we exclude noise triggers and radioactive contaminations on the crystal surfaces as dominant contributions.

==> anc/CRESSTIII-Si-2022.txt <==
#CRESST-III Si 2022
#DM Mass (GeV/c^2)
#DM-Nucleon Cross-Section (pb)
0.1155	1.4484539670820653e7
0.12127500000000001	2.0333619042503193e6
0.12733875	350769.56106607546
0.1337056875	90333.29925048428
0.14039097187500002	28150.877422601432
0.14741052046875003	10423.647933146385
0.15478104649218755	4523.088861524268
0.16252009881679694	2287.144821692873
0.17064610375763678	1307.7979478704287
0.17917840894551862	819.5185471327464
0.18813732939279457	553.0158725811156
0.1975441958624343	396.7167040930284
0.20742140565555603	299.4791063178135
0.21779247593833384	236.16023314357645
0.22868209973525055	193.5228103112868
0.2401162047220131	164.04305725681272
0.25212201495811376	143.2736316266408
0.26472811570601945	119.75907580513146
0.27796452149132045	93.97504163119596
0.2918627475658865	75.56796554197193
0.3064558849441808	58.87538096048322
0.32177867919138986	41.32352589462799
0.33786761315095937	30.015622148911486
0.35476099380850734	22.370223678952335
0.3724990434989327	17.380882675148122
0.39112399567387934	13.619360991723738
0.41068019545757334	10.672823077677577
0.431214205230452	8.391214823628292
0.4527749154919746	6.7543108860419645
0.47541366126657336	5.487501965025168
0.49918434432990205	4.60351107342877
0.5241435615463972	3.9792139774954207
0.5503507396237171	3.481181098787208
0.5778682766049029	3.105881539456108
0.606761690435148	2.7608690235888176
0.6370997749569055	2.317145299767187
0.6689547637047508	1.9657656835978559
0.7024025018899884	1.715230402756695
0.7375226269844879	1.5344977372387942
0.7743987583337123	1.356450377210156
0.8131186962503979	1.2172983854602197
0.8537746310629178	1.1012270436570588
0.8964633626160637	0.9983175466019913
0.941286530746867	0.9007383625389529
0.9883508572842103	0.797124380579817
1.0377684001484209	0.6717011602919871
1.0896568201558419	0.5297345446404738
1.144139661163634	0.4296214131576446
1.201346644221816	0.35474379597958383
1.2614139764329069	0.29557515765271203
1.3244846752545523	0.2533224133532827
1.39070890901728	0.2223754821290141
1.460244354468144	0.19948772702255507
1.5332565721915512	0.1824941683457057
1.6099194008011288	0.16989329335455458
1.6904153708411853	0.1605752552749626
1.7749361393832446	0.15383436620203364
1.863682946352407	0.1491086185383801
1.9568670936700274	0.14600740306890586
2.054710448353529	0.14432189919681424
2.1574459707712057	0.143841136446259
2.265318269309766	0.14441506803358617
2.3785841827752545	0.14598128315535552
2.4975133919140173	0.14842102317842856
2.6223890615097183	0.15164876202582253
2.7535085145852043	0.15561126792020957
2.891183940314465	0.16027943903942152
3.035743137330188	0.16564268933608356
3.187530294196698	0.17168943209582227
3.346906808906533	0.17841504463357263
3.5142521493518597	0.18581569736338568
3.6899647568194527	0.1938934777340077
3.8744629946604254	0.2026491757335464
4.068186144393447	0.2121126235692145
4.27159545161312	0.2223049601439675
4.485175224193776	0.23324675938456316
4.709433985403465	0.24496068876964422
4.944905684673639	0.25747469075930046
5.192150968907321	0.2708170917716919
5.451758517352688	0.2850195490725905
5.724346443220322	0.3001158369686827
6.010563765381339	0.3161384859567473
6.311091953650406	0.33313023285244187
6.626646551332927	0.35113273013268714
6.957978878899573	0.3701899363153203
7.305877822844552	0.3903483641655683
7.67117171398678	0.41165725046932317
8.054730299686119	0.4341690509274935
8.457466814670425	0.4579380087680732
8.880340155403948	0.48302257686213285
9.324357163174145	0.5094833640126897
9.790575021332852	0.5373851409374715
10.280103772399496	0.5667951982832939

